Endeavouring Intelligent Process Self-Control by Employing Digital Twin Methodology: Proof-of-Concept Study for Cooking Applications

This work demonstrates the use of the Digital Twin methodology to predict the water concentration and temperature of chicken meat. It marks a milestone on the path to autonomous cooking devices that do not only control device temperatures but culinary food quality markers as well. A custom water transport equation is coupled to the energy equation. The transport equations are implemented in ANSYS Fluent 2019R2 via User Defined Function (UDF) code written in C. The model is in good agreement with experiments provided by project partners. Thermal fluid-structure interaction simulations of pan-frying are performed to obtain realistic heat transfer coefficients. They indicate that the coupling of food transport equations to the surrounding heat transfer mechanisms, such as radiation and natural convection, seems promising for future research. Co-simulation of the process is not feasible during operation in the field, so reduced-order models (ROM) are introduced. An evaluation of ROM toolkits on the ANSYS platform reveals that linear time-invariant (LTI) models are unsuitable for cooking applications. In contrast, the recently launched Dynamic ROM Builder predicts the core temperatures with significantly low errors (factor ten below the model and discretization errors of the full-order model). Two examples demonstrate the usage of a Digital Twin controlling the core temperature of chicken fillets. The PI closed-loop control system remains insensitive to errors induced by the Dynamic ROM evaluation.

==> code/c_ceq_face.c <==
/****
Write c_old - c_eq to UDS 1 to ensure that gradient evaluation is possible 8.7.2019
Edit:
Status:
M. Kannapinn
****/

# include "udf.h"
# define domain_ID 1

DEFINE_ADJUST(adjust_ceq_face, domain)
{
Thread *t;
cell_t c;
face_t f;
domain = Get_Domain(domain_ID);

/* Fill cells of UDS 1 with the c_old - c_eq. */
thread_loop_c (t,domain)
{
    begin_c_loop (c,t)
    {
        C_UDSI(c,t,1) =C_UDSI(c,t,0) - 0.77 + 0.31/(1.0+30.0*exp(-0.17*(C_UDSI(c,t,2)-315.0)));
    }
    end_c_loop (c,t)
}
/* Fill boundary faces of UDS 1 with the c_old - c_eq. */
thread_loop_f (t,domain)
{
if(BOUNDARY_FACE_THREAD_P(t))
{
if (THREAD_STORAGE(t,SV_UDS_I(1))!=NULL) // only boundaries where uds 1 exists
{
begin_f_loop (f,t)
    {
    F_UDSI(f,t,1) = F_UDSI(f,t,0) - 0.77 + 0.31/(1.0+30.0*exp(-0.17*(F_UDSI(f,t,2)-315.0)));
    }
end_f_loop (f,t)
}}}}


==> code/c_flux_nomass.c <==
/****
Non-mass weighted flux in transport equation 28.06.2019
Edit: removed density loop, removed density multiplication
Status: working
M. Kannapinn
****/

#include "udf.h"

DEFINE_UDS_FLUX(c_flux_nomass,f,t,i)
{
cell_t c0, c1 = -1;
Thread *t0, *t1 = NULL;
real NV_VEC(psi_vec), NV_VEC(A), flux = 0.0;
c0 = F_C0(f,t);
t0 = F_C0_THREAD(f,t);
F_AREA(A, f, t);
/* If face lies at domain boundary, use face values; */
/* If face lies IN the domain, use average of adjacent cells. */
if (BOUNDARY_FACE_THREAD_P(t)) /*Most face values will be available*/
{
NV_D(psi_vec, =, F_U(f,t), F_V(f,t), F_W(f,t));
flux = NV_DOT(psi_vec, A); /* flux through Face */
}
else
{
c1 = F_C1(f,t); /* Get cell on other side of face */
t1 = F_C1_THREAD(f,t);
NV_D(psi_vec, =, C_U(c0,t0),C_V(c0,t0),C_W(c0,t0));
NV_D(psi_vec, +=, C_U(c1,t1),C_V(c1,t1),C_W(c1,t1));
flux = NV_DOT(psi_vec, A)/2.0; /* Average flux through face */
}
return flux;
}




==> code/c_flux_uw6.c <==
/****
Concentration flux in transport equation - rabeler model
Edit: Use reconstruction gradient 10.07.2019
M. Kannapinn
****/

#include "udf.h"
#define gmax 92000.0
#define gzero 13500.0
DEFINE_UDS_FLUX(c_flux_uw,f,t,i)
{
cell_t c0, c1 = -1;
Thread *t0, *t1 = NULL;
real NV_VEC(grad_c), NV_VEC(A), flux = 0.0, gprime;
c0 = F_C0(f,t);
t0 = F_C0_THREAD(f,t);
F_AREA(A, f, t);

if (BOUNDARY_FACE_THREAD_P(t)) /* if face lies at domain boundary, use face values */
{
    /* get gradient of c-c_eq */
    NV_D(grad_c, =, C_UDSI_G(c0,t0,1)[0],C_UDSI_G(c0,t0,1)[1],C_UDSI_G(c0,t0,1)[2]);
    gprime=(gmax + (gzero-gmax)/(1.0+exp(C_UDSI(c0,t0,2)/4.0-342.15/4.0)));
    flux = -3E-17/0.988E-3*NV_DOT(grad_c, A)*gprime; /* flux through face */
}
else /* face lies inside of the domain: use average of adjacent cells. */
{
c1 = F_C1(f,t); /* get cell on other side of face */
t1 = F_C1_THREAD(f,t);
/* current cell gradient of c_eq */
NV_D(grad_c, =, C_UDSI_G(c0,t0,1)[0],C_UDSI_G(c0,t0,1)[1],C_UDSI_G(c0,t0,1)[2]);
/* add value of adjacent cell */
NV_D(grad_c, +=, C_UDSI_G(c1,t1,1)[0],C_UDSI_G(c1,t1,1)[1],C_UDSI_G(c1,t1,1)[2]);
gprime = (gmax + (gzero-gmax)/(1.0+exp(C_UDSI(c0,t0,2)/4.0-342.15/4.0)))/2.0 + (gmax + (gzero-gmax)/(1.0+exp(C_UDSI(c1,t1,2)/4.0-342.15/4.0)))/2.0;
flux = -3E-17/0.988E-3*NV_DOT(grad_c, A)/2.0*gprime;
}
return flux;
}




==> code/c_flux_uw6neg.c <==
/****
Concentration flux in transport equation - rabeler model
Edit: Use reconstruction gradient 10.07.2019 NEGATED sign! 01.08.2019
M. Kannapinn
****/

#include "udf.h"
#define gmax 92000.0
#define gzero 13500.0

DEFINE_UDS_FLUX(c_flux_uw6neg,f,t,i)
{
cell_t c0, c1 = -1;
Thread *t0, *t1 = NULL;
real NV_VEC(grad_c), NV_VEC(A), flux = 0.0, gprime;
c0 = F_C0(f,t);
t0 = F_C0_THREAD(f,t);
F_AREA(A, f, t);
/* If face lies at domain boundary, use face values; */
/* If face lies IN the domain, use average of adjacent cells. */
if (BOUNDARY_FACE_THREAD_P(t)) /*Most face values will be available*/
{
    NV_D(grad_c, =, C_UDSI_G(c0,t0,1)[0],C_UDSI_G(c0,t0,1)[1],C_UDSI_G(c0,t0,1)[2]);   /* get gradient of c-c_eq */ /*HIER WAR FEHLER, DA C_0 schon drin in UDS!*/
    gprime=(gmax + (gzero-gmax)/(1+exp(C_UDSI(c0,t0,2)/4.0-342.15/4.0)));
    flux = 3E-17/0.988E-3*NV_DOT(grad_c, A)*gprime; /* flux through Face */
}
else
{
c1 = F_C1(f,t); /* Get cell on other side of face */
t1 = F_C1_THREAD(f,t);
NV_D(grad_c, =, C_UDSI_G(c0,t0,1)[0],C_UDSI_G(c0,t0,1)[1],C_UDSI_G(c0,t0,1)[2]);  /* subtract gradient of c_eq */
NV_D(grad_c, +=, C_UDSI_G(c1,t1,1)[0],C_UDSI_G(c1,t1,1)[1],C_UDSI_G(c1,t1,1)[2]); /* value of adjacent cell */
gprime = (gmax + (gzero-gmax)/(1+exp(C_UDSI(c0,t0,2)/4.0-342.15/4.0)))/2.0 + (gmax + (gzero-gmax)/(1+exp(C_UDSI(c1,t1,2)/4.0-342.15/4.0)))/2.0;
flux = 3E-17/0.988E-3*NV_DOT(grad_c, A)/2.0*gprime; /* divide by 2 if you use average method */
}
return flux;
}




==> code/c_neumann.c <==
/****
Concentration flux an free surfaces 28.06.2019
Edit:
Status:
M. Kannapinn
****/

#include "udf.h"
DEFINE_PROFILE(c_neumann,thread,i)
{
real beta_tot = 1e-6;
face_t f;
begin_f_loop(f,thread)
{
  F_PROFILE(f,thread,i) = -beta_tot*(F_UDSI(f,thread,0)-0.05);
}
end_f_loop(f,thread)
}


==> code/c_neumann_eff.c <==
/****
Concentration flux an free surfaces 30.07.2019
Edit:
Status:
M. Kannapinn
****/

#include "udf.h"
DEFINE_PROFILE(c_neumann_eff,thread,i)
{
face_t f;
begin_f_loop(f,thread)
{
  F_PROFILE(f,thread,i) = -1.0/(372.88 + 1.0/0.04*pow(F_UDSI(f,thread,0),4.0))*(F_UDSI(f,thread,0)-0.05); /* */
}
end_f_loop(f,thread)
}


==> code/c_unsteady_nomass.c <==
/****
Non-mass weighted unsteady term in c transport equation
Satus: working
M. Kannapinn
****/

#include "udf.h"

DEFINE_UDS_UNSTEADY(c_unsteady_nomass,c,t,i,apu,su)
{
real physical_dt, vol, rho, phi_old;
physical_dt = RP_Get_Real("physical-time-step");
vol = C_VOLUME(c,t);
// rho = C_R_M1(c,t);                           /*density of previous time step*/
*apu = -vol / physical_dt;                      /*implicit part without rho*/
phi_old = C_STORAGE_R(c,t,SV_UDSI_M1(i));       /*previous uds value*/
*su = vol*phi_old/physical_dt;                  /*explicit part without rho*/
}




==> code/c_writeuw.c <==
/****
Write Gradient of UDS 1 to UDM 0 to 2
M. Kannapinn
****/

#include "udf.h"
# define domain_ID 1
#define gmax 92000.0
#define gzero 13500.0
DEFINE_ADJUST(adjust_writeuw, domain)
{
Thread *t;
cell_t c;
face_t f;
real gprime;
domain = Get_Domain(domain_ID);
/*Message("%d is the domain ID\n",domain);*/
/* Fill UDS with the variable. */
thread_loop_c (t,domain)
{
    begin_c_loop (c,t)
    {
        gprime= gmax + (gzero-gmax)/(1+exp(C_UDSI(c,t,2)/4.0-342.15/4.0));
        C_UDMI(c,t,0) = -C_UDSI_G(c,t,1)[0]*gprime; /*permeability and viscosity neglected!*/
        C_UDMI(c,t,1) = -C_UDSI_G(c,t,1)[1]*gprime;
        C_UDMI(c,t,2) = -C_UDSI_G(c,t,1)[2]*gprime;
        C_UDMI(c,t,3) = gprime;
    }
    end_c_loop (c,t)
}
}


==> code/c_writeuw_neg.c <==
/****
Write Gradient of UDS 1 to UDM 0 to 2
M. Kannapinn
****/

#include "udf.h"
# define domain_ID 1
#define gmax 92000.0
#define gzero 13500.0
DEFINE_ADJUST(adjust_writeuw_neg, domain)
{
Thread *t;
cell_t c;
face_t f;
real gprime;
domain = Get_Domain(domain_ID);
/*Message("%d is the domain ID\n",domain);*/
/* Fill UDS with the variable. */
thread_loop_c (t,domain)
{
    begin_c_loop (c,t)
    {
        gprime= gmax + (gzero-gmax)/(1+exp(C_UDSI(c,t,2)/4.0-342.15/4.0));
        C_UDMI(c,t,0) = C_UDSI_G(c,t,1)[0]*gprime; /*permeability and viscosity neglected!*/
        C_UDMI(c,t,1) = C_UDSI_G(c,t,1)[1]*gprime;
        C_UDMI(c,t,2) = C_UDSI_G(c,t,1)[2]*gprime;
        C_UDMI(c,t,3) = gprime;
    }
    end_c_loop (c,t)
}
}

